Symmetric extension of bipartite quantum states and its use in quantum key distribution with two-way postprocessing

We investigate which bipartite quantum states admit a symmetric extension and apply the results in the analysis of noise thresholds in quantum key distribution protocols with two-way postprocessing. We find that states that admit a symmetric extension can be decomposed into a convex combination of states that admit a_pure_ symmetric extension. For a state to have a pure symmetric extension, its nonzero eigenvalues must be equal to the nonzero eigenvalues of one of the subsystems. While this does not fully characterize the set of states with a pure symmetric extension in all dimensions, it is a full characterization for two qubits. A conjectured formula characterizing two-qubit states with a (mixed or pure) symmetric extension is presented. Proofs are given for some special classes. For multi-qubit Bell-diagonal states, the symmetric extension is simplified using the symmetries of the states and formulated as a semidefinite program. Quantum key distribution with two-way advantage distillation steps is then analyzed. For the commonly used repetition code advantage distillation, the failure to distill a secret key beyond the currently known noise thresholds is explained by a failure to break a symmetric extension. More general linear advantage distillation schemes are analyzed, but for those schemes analyzed, we find that they tolerate strictly less noise than repetition code advantage distillation before they fail to break a symmetric extension. The results suggest that no other linear advantage distillation scheme can reach the noise threshold of 27.6 % for the six-state protocol which is achieved by repetition code advantage distillation.

==> anc/CADinverse.m <==
function prestate = CADinverse(poststate,n)
%CADINVERSE  Gives the unnormalized state that gives input state after CAD.
%   prestate = CADinverse(poststate,n)
%
%   INPUT:  
%   poststate   4-vector describing a Bell-diagonal state
%   n           Block size for CAD (number of qubit pairs)
%
%   OUTPUT:
%   prestate    The unnormalized state that would give instate as output of CAD

% Author: 
% Created: Jan 2009
% Copyright 2009

p1 = poststate(1);
p2 = poststate(2);
p3 = poststate(3);
p4 = poststate(4);

% As long as p1 >= p4 and p2 >= p3 this will not give complex numbers
prestate = zeros(4,1);
prestate(1) = 1/2*((p1+p4)^(1/n) + (p1-p4)^(1/n));
prestate(4) = 1/2*((p1+p4)^(1/n) - (p1-p4)^(1/n));
prestate(2) = 1/2*((p2+p3)^(1/n) + (p2-p3)^(1/n));
prestate(3) = 1/2*((p2+p3)^(1/n) - (p2-p3)^(1/n));

if ~isreal(prestate)
    warning('Complex prestate in CADinverse');
end

==> anc/CADstartstate.m <==
function output = CADstartstate(copies)
%CADSTARTSTATE  Unnormalized state for which CAD on n copies just fails to break symext
%   bellvector = CADstate(copies)
%
%   Example
%   CADstate
%
%   See also

% Author: 
% Created: Jan 2009
% Copyright 2009



% Phase one - find an angle such that the preimage of the state has pz > px
lowangle = pi/4;
lowstate = bordersymextstate(lowangle);
lowprestate = CADinverse(lowstate,copies);
count = 0;
while lowprestate(4) < lowprestate(2) % I.e. while pz < pz
    count = count + 1;
    lowangle = lowangle/2;
    lowstate = bordersymextstate(lowangle);
    lowprestate = CADinverse(lowstate,copies);
    if count > 300
        warning('Could not make preimage an isotropic state'); %#ok<WNTAG>
        output = lowstate; % This is our best estimate
        return;
    end
end

% Phase two - do interpolation to find angle where pz = px = py.

% Define highangle - an angle where the preimage has pz < pz
highangle = pi/2;
highstate = bordersymextstate(highangle);
highprestate = CADinverse(highstate,copies);

% Define newangle so that we enter the while loop
newprestate = highprestate;

count = 0;
 while abs(newprestate(4) - newprestate(2)) > 1e-8
    count = count+1;
     
    % Find the mixing parameters between high and low such that 
    % the mixture has equal px and pz (the states may not have the same
    % normalization, but that's fine).

    lowpx = lowprestate(2);
    lowpz = lowprestate(4);
    highpx = highprestate(2);
    highpz = highprestate(4);
    % Make p*highpx + (1-p)*lowpx == p*highpz + (1-p)*lowpz
    p = (lowpz - lowpx)/(highpx - lowpx - highpz + lowpz);
    assert(p >= 0, 'Computed a negative p, this should not happen');
    assert(p <= 1, 'Computed a p > 1, this should not happen');

    % New estimate for the angle
    newangle = p*highangle + (1-p)*lowangle;
    newstate = bordersymextstate(newangle);
    newprestate = CADinverse(newstate,copies);
    if newprestate(4) < newprestate(2)
        % newangle is the new highangle
        highangle = newangle;
        %highstate = newstate;
        highprestate = newprestate;
    else
        % newangle is the new lowangle
        lowangle = newangle;
        %lowstate = newstate;
        lowprestate = newprestate;
    end    

    if count > 300
        warning('Could not make preimage an isotropic state (interpolation failed)'); %#ok<WNTAG>
        output = newprestate; % This is our best estimate
        return;
    end


 end
 
 % Output the newest prestate 
 output = newprestate;

==> anc/README.txt <==
This folder contains the full numerical results for Chapter 10 in my PhD 
thesis and the matlab scripts that generates them.

=== Numerical results ===

The numerical results are contained in the folders data3left and 
data4left. They contain data for the the cases k=3 and k=4, 
respectively, where k is the number of bits left after linear advantage 
distillation. The folders contain the matlab files with the matrices 
that are the actual output of the matlab scripts. These are called 
dataN.mat, where N is the block size (denoted n in the thesis). 

The folders also contain dataN.txt, which are the data in tab-separated 
text files. In the data3left folder, the rows are sorted with the value 
of t in descreasing order. This is the raw data for Tables 10.1-10.6, 
i.e. with the results for all the checked parity matrices, many of which 
are equivalent. The files include those rows that have been skipped in 
Tables 10.4-10.6. In the data4left folder, only the column with the 
value of t is included. It is not sorted, and the order of the parity 
matrices is hard coded in the test4pairsleft matlab script. The rows 
have been manually sorted in Tables 10.7 and 10.8 in the thesis, where 
each value of t has been paired with the corresponding parity matrix.


=== Matlab scripts ===

The main scripts are test3pairsleft and test4pairsleft. These are matlab 
functions that takes the blocksize as an argument and return a matrix 
and optionally a cell array with details about any numerical problems.

[output errors] = test3pairsleft(blocksize)
[output errors] = test4pairsleft(blocksize)

The code uses yalmip and the SDPT3 solver. Once these are installed, the 
prepare_sdp4 script makes sure they are contained in the search path. 
You will probably want to edit the paths in that file. Below, each file 
is described in more detail.

== announce.m ==

Matlab function that given a Bell-diagonal state and a parity matrix, 
computes the output state after successful linear advantage distillation 
with that parity matrix on the given state. It follows the convention 
used in Section 7.5 of my thesis. The output state is normalized such 
that its trace is the probability of successful LAD.


== bordersymextstate.m ==

Matlab function that given an angle between 0 and pi/2 computes the DC=0 
state for that parameter. The state is on the line between areas A and B 
in Figure 8.1 in the thesis, and an angle 0 corresponds to a state on 
the alpha_1 axis, while angle pi/2 corresponds to a state on the alpha_2 
axis. The parameter alpha_3 is always zero for the returned state.


== bxor.m ==

Helper function for announce.m. Implements the announcement 
corresponding to a single BXOR (i.e CNOT on each side). Each 1 in the 
parity matrix given to announce.m calls for a BXOR on two qubit pairs.


== CADinverse.m ==

Helper function to CADstartstate.m. Given a Bell-diagonal state, 
computes what starting state would result in the given state if RCAD was 
performed on n copies of it.


== CADstartstate.m ==

Computes the isotropic state which is such that when RCAD is performed 
on n copies of it, the output state is on the surface of the set of 
states with symmetric extension. This is the starting state used to 
compare other linear advantage distillation schemes to RCAD for a given 
blocksize.


== extension_belldiag_6statesymmetry.m ==

Sets up the symmetric extension problem for a given 2N-qubit 
Bell-diagonal state as a semidefinite program with yalmip data 
structures. This version uses the additional S*xS symmetry described in 
Section 3.3.3 of my thesis for simplifying the problem. It uses the 10 
operators from Table 3.3 for the parametrization.


== extension_belldiag.m ==

Sets up the symmetric extension problem for a given 2N-qubit 
Bell-diagonal state as a semidefinite program with yalmip data 
structures. This version does not assume that the Bell-diagonal state 
has an additional S*xS symmetry and therefore works on any 2N-qubit 
Bell-diagonal state, but is considerably slower than 
extension_belldiag_6statesymmetry.m on states with that additional 
symmetry. It uses the 16 operators from Table 3.1 for parametrization.


== kron4idx.m ==

Helper function for announce.m. Converts back and forth between a global 
index to a set of indices on each subsystem, more or less like a decimal 
numer is converted into separate digits and back again.


== prepare_sdp4.m ==

Convenience funtion to load SDPT3-4.0-beta and yalmip into the path. 
Then defines an options object that can be used with SDPT3 and yalmip, 
but has to be included explicitly and is not used in the current code. 
The paths in here will have to be customized to each system, or if 
yalmip and SDPT3 is in the path by default, it can be omitted.


== sdptestsymext_belldiag_6statesymmetry.m ==

Uses extension_belldiag_6statesymmetry.m to formulate the symmetric 
extension problem as a semidefinte program using yalmip structures.
Then solves the semidefinite program.


== sdptestsymext_belldiag.m ==

Uses extension_belldiag.m to formulate the symmetric extension problem 
as a semidefinte program using yalmip structures. Then solves the 
semidefinite program.


== tensor.m ==

Convenience function for taking tensor products of more than two 
matrices. Matlab's kron() only takes two arguments. Written by Toby 
Cubitt.


== test1announcedbit.m ==

On a given blocksize, test the only irreducible LAD schemes that 
announce only a single bit and a couple of reducible ones for 
comparison. This was in practice not used to generate the data in the 
thesis, as it turnded out to be a too big problem for blocksizes above 5 
and blocksize 5 was handled by test4pairsleft.m.


== test3pairsleft.m ==

The matlab function that generated all the data for k=3 in the thesis. 
Each parity matrix is parametrized by the number of times each of the 7 
possible rows appears. It iterates over all parity matrices of a given 
blocksize in a way that skips many of the obvious equivalent parity 
matrices. It will, however, still test several parity matrices which are 
equivalent. Using announce.m, it applies the LAD described by each 
parity matrix to the blocksize-dependent starting state generated by 
CADstartstate.m. Then it uses sdptestsymext_belldiag_6statessymmetry.m 
to check each output state for a symmetric extension and compute the 
value of t (see Chapter 10). Finally, it stores all the results in a 
table similar to Tables 10.1-10.6 in the thesis, except that the results 
are not sorted and contain many equivalent parity matrices. It is 
usually very easy to verify that parity matrices that have the same 
value of t can be tranformed into one another using the equivalence 
operations in Section 7.3.

== test4pairsleft.m ==

Similar to test3pairsleft.m, but instead of having a systematic way of 
iterating over parity matrices, hard coded parity matrices are used for 
blocksize 5 and 6. For blocksize 5, there is only one irreducible parity 
matrix, so that and a few reducible ones for comparison are included. 
For blocksize 6 there are three equivalence classes of irreducible 
parity matrices, and they are also compared to some reducible ones.


== write_text_data_3left ==

Matlab function to load the data in data3left/dataN.mat and write the 
tab-separated text files data3left/dataN.txt.


== write_text_data_4left ==

Matlab function to load the data in data4left/dataN.mat and write the 
tab-separated text files data4left/dataN.txt.


==> anc/announce.m <==
function output = announce(bellvector,paritymatrix)
%ANNOUNCE  Computes the state after announcment on block of qubits
%   outstate = announce(bellvector,paritymatrix)
%
%   INPUT:
%   bellvector:     4x1 matrix of eigenvector of Bell-diagonal state
%                   OR 4^nx1 matrix representing the full n-block
%   paritymatrix:   binary mx(n-m) matrix describing the announcement
%
%   OUTPUT:
%   output:         Unnormalized m-qubit state
%
%   The announcment is made by both Alice and Bob on blocks of n copies
%   of the state described by bellvector. The output is discarded if the
%   announced bits do not agree.

% Author: Geir Ove Myhr
% Created: Jan 2009
% Copyright 2009

% Setup the annoucement
annsize = size(paritymatrix);
m = annsize(1);
n = annsize(2) + m;
paritycheckmatrix = [eye(m),paritymatrix];

% Setup the n-qubit state
bellvector = bellvector(:); % Makes sure it's a column vector
if length(bellvector) == 4
    nblockstate = tensor({bellvector,n});
else
    assert(length(bellvector) == 4^n, ...
        'Invalid length of bellvector: %i (must be 4 or 4^n=%i)', ...
        length(bellvector), 4^n)
    nblockstate = bellvector;
end

% Perform the gates described by the announcment on nblockstate
% The announced data can be found by measuring the first m qubit pairs.
% The gates describe a permutation of the 4^n entries of nblockstate

% Perform permutations on and index vector, so that the same announcment
% easily can be applied to many states.
indexvector = 1:length(nblockstate);


% For each row in paritycheckmatrix (i.e each announced bit pair)
for idx = 1:m
    % For each qubit pair that could be source in the BXOR (announced bit pair is target)
    for jdx = m+1:n
        % Determine if qubit pair is source in a BXOR
        if paritycheckmatrix(idx,jdx) == 1
            % Generate a new indexvector that holds the permutation
            % corresponding to a BXOR from system jdx to system idx
            newindexvector = zeros(size(indexvector));
            for totindex = 1:length(newindexvector)
                regindex = kron4idx(totindex,n);
                sourceval = regindex(jdx); % 1 to 4 specifying Bell-state
                targetval = regindex(idx); % 1 to 4 specifying Bell-state
                [newsourceval,newtargetval] = bxor(sourceval,targetval);
                newregindex = regindex;
                newregindex(jdx) = newsourceval;
                newregindex(idx) = newtargetval;
                newindexvector(totindex) = kron4idx(newregindex);
            end
            % Apply the generated permutation to the index vector
            indexvector = indexvector(newindexvector);
        end
    end
end

% The index vector now tells how the state has to be permuted to get the
% output state before measurement of the first m qubit-pairs.
noutstate = nblockstate(indexvector);

% Find the entries that are zeroed out by the bit-error detection
biterrordetectionmask = zeros(size(noutstate));
for totindex = 1:length(biterrordetectionmask)
    regindex = kron4idx(totindex,n);
    % Keep entry if all first m are Phi+/- (1 or 4), 
    % discard if one or more is Psi+/- (2 or 3)
    firstmregs = regindex(1:m);
    if (firstmregs == 1) | (firstmregs == 4) %#ok<OR2> % All entries are 1 or 4
        biterrordetectionmask(totindex) = 1;
    end
end

survivingstate = noutstate.*biterrordetectionmask;

% Trace out the first m qubit pairs
%
% This can be done by reshaping the 4^n-length vector to a 4^(n-m)x4^m
% matrix and summing the rows.
output = sum(reshape(survivingstate,4^(n-m),4^m),2);



==> anc/bordersymextstate.m <==
function outstate = bordersymextstate(angle)
%SYMEXTSTATE  Produces a border symmetric extension Bell-diagonal state
%   outstate = symextstate(angle)
%
%   INPUT: 
%   angle:      angle between 0 and pi/2 that defines the state
%
%   OUTPUT:
%   outstate:   Bell-diagonal state with px=py as paramatrized by angle
%

% Author: Geir Ove Myhr
% Created: Jan 2009
% Copyright 2009

a1 = 1/2 + 1/2*cos(angle);
a2 = sin(angle);
a3 = 0;

M = 1/4*[1 1 sqrt(2) 0; 1 -1 0 sqrt(2); 1 -1 0 -sqrt(2); 1 1 -sqrt(2) 0];

outstate = M*[1;a1;a2;a3];

==> anc/bxor.m <==
function [sourceout,targetout] = bxor(sourcein,targetin)
%BXOR  One line description goes here.
%   [sourceout,targetout] = bxor(sourcein,targetin)
%
%   INPUT:
%   sourcein    An integer between 1 and 4 representing Bell-state
%   targetin    same
%
%   OUTPUT:
%   sourceout   An integer between 1 and 4 representing Bell-state
%   targetout   same
%
%    
%   1: Phi+, 2: Psi+, 3:  Psi-, 4: Phi-

% Author: 
% Created: Jan 2009
% Copyright 2009

assert(sourcein >= 1 & sourcein <= 4, 'First argument must be 1, 2, 3 or 4 (%i was given)', sourcein);
assert(targetin >= 1 & targetin <= 4, ...
    'Second argument must be 1, 2, 3 or 4 (%i was given)', targetin);


% Determine the value of the source qubits of output
if targetin == 1 || targetin == 2 
    % No phase error on target - source is unchanged
    sourceout = sourcein;
else
    % Phase error on target - source will be phase flipped
    % 1 <-> 4, 2 <-> 3
    sourceout = 5-sourcein;
end

if sourcein == 1 || sourcein == 4
    % No bit error on source - target is unchanged
    targetout = targetin;
else
    % Bit error on source - target is bit flipped
    % 1 <-> 2, 3 <-> 4
    if targetin == 1 || targetin == 3
        targetout = targetin + 1;
    else
        targetout = targetin - 1;
    end
end
    


==> anc/data3left/data4.txt <==
0	0	0	0	1	0	0	-1.452181e-01
0	0	0	0	0	1	0	-1.452181e-01
0	0	0	0	0	0	1	-1.452181e-01
0	0	0	1	0	0	0	-5.373464e-02
1	0	0	0	0	0	0	-4.552013e-02


==> anc/data3left/data5.txt <==
0	0	0	0	1	1	0	-7.277386e-02
0	0	0	0	0	1	1	-7.277386e-02
0	0	0	0	1	0	1	-7.277386e-02
0	0	0	1	0	0	1	-7.277386e-02
0	0	0	1	0	1	0	-7.277386e-02
0	0	0	1	1	0	0	-7.277386e-02
1	0	0	0	0	0	1	-6.550040e-02
1	0	0	0	1	0	0	-5.836981e-02
1	0	0	0	0	1	0	-5.836981e-02
0	0	0	0	0	0	2	-5.836981e-02
0	0	0	0	0	2	0	-5.836981e-02
0	0	0	0	2	0	0	-5.836981e-02
1	0	0	1	0	0	0	-2.328254e-02
1	1	0	0	0	0	0	-2.049501e-02
2	0	0	0	0	0	0	-1.830360e-02


==> anc/data3left/data6.txt <==
0	0	0	0	1	1	1	-8.209769e-02
0	0	0	1	1	1	0	-8.209769e-02
0	0	0	1	1	0	1	-8.209769e-02
0	0	0	1	0	1	1	-8.209769e-02
0	0	0	1	0	2	0	-5.768441e-02
0	0	0	1	2	0	0	-5.768441e-02
0	0	0	1	0	0	2	-5.768441e-02
1	0	0	0	1	1	0	-5.768441e-02
0	0	0	0	2	1	0	-2.982120e-02
0	0	0	0	2	0	1	-2.982120e-02
0	0	0	0	0	2	1	-2.982120e-02
0	0	0	0	1	2	0	-2.982120e-02
0	0	0	0	1	0	2	-2.982120e-02
0	0	0	0	0	1	2	-2.982120e-02
1	0	0	1	0	0	1	-2.982120e-02
1	0	0	1	0	1	0	-2.982120e-02
1	0	0	1	1	0	0	-2.982120e-02
1	0	0	0	0	1	1	-2.982120e-02
1	0	0	0	1	0	1	-2.982120e-02
1	1	0	0	0	0	1	-2.830305e-02
1	1	0	0	0	1	0	-2.830305e-02
1	0	0	0	0	0	2	-2.830305e-02
1	1	0	0	1	0	0	-2.577102e-02
1	0	0	0	2	0	0	-2.577102e-02
1	0	0	0	0	2	0	-2.577102e-02
2	0	0	0	0	0	1	-2.535175e-02
0	0	0	0	0	3	0	-2.212387e-02
0	0	0	0	0	0	3	-2.212387e-02
0	0	0	0	3	0	0	-2.212387e-02
2	0	0	0	1	0	0	-2.212387e-02
2	0	0	0	0	1	0	-2.212387e-02
1	1	0	1	0	0	0	-1.003956e-02
2	0	0	1	0	0	0	-9.309287e-03
1	1	1	0	0	0	0	-9.309287e-03
2	1	0	0	0	0	0	-8.322636e-03
3	0	0	0	0	0	0	-7.072787e-03


==> anc/data3left/data7.txt <==
0	0	0	1	1	1	1	-6.592525e-02
1	0	0	1	1	0	1	-3.289806e-02
1	0	0	1	0	1	1	-3.289806e-02
0	0	0	1	0	2	1	-3.289806e-02
0	0	0	1	0	1	2	-3.289806e-02
0	0	0	1	2	0	1	-3.289806e-02
0	0	0	1	1	0	2	-3.289806e-02
0	0	0	1	2	1	0	-3.289806e-02
0	0	0	1	1	2	0	-3.289806e-02
1	0	0	1	1	1	0	-3.289806e-02
0	0	0	0	1	2	1	-3.289806e-02
0	0	0	0	2	1	1	-3.289806e-02
0	0	0	0	1	1	2	-3.289806e-02
1	0	0	0	1	1	1	-3.289806e-02
1	1	0	0	1	0	1	-2.745541e-02
1	1	0	0	1	1	0	-2.745541e-02
1	0	0	1	2	0	0	-2.745541e-02
1	0	0	1	0	2	0	-2.745541e-02
1	0	0	0	1	2	0	-2.745541e-02
1	0	0	0	2	1	0	-2.745541e-02
1	0	0	1	0	0	2	-2.745541e-02
1	1	0	0	2	0	0	-2.516513e-02
0	0	0	1	3	0	0	-2.130813e-02
0	0	0	1	0	3	0	-2.130813e-02
0	0	0	1	0	0	3	-2.130813e-02
2	0	0	0	1	1	0	-2.130813e-02
1	0	0	0	1	0	2	-1.229286e-02
1	0	0	0	0	1	2	-1.229286e-02
1	1	0	1	0	1	0	-1.229286e-02
1	1	0	1	0	0	1	-1.229286e-02
1	1	0	0	0	1	1	-1.229286e-02
0	0	0	0	2	2	0	-1.229286e-02
0	0	0	0	2	0	2	-1.229286e-02
0	0	0	0	0	2	2	-1.229286e-02
1	1	0	1	1	0	0	-1.194793e-02
1	0	0	0	2	0	1	-1.194793e-02
1	0	0	0	0	2	1	-1.194793e-02
0	0	0	0	1	0	3	-1.159993e-02
0	0	0	0	3	0	1	-1.159993e-02
0	0	0	0	0	1	3	-1.159993e-02
0	0	0	0	0	3	1	-1.159993e-02
0	0	0	0	3	1	0	-1.159993e-02
0	0	0	0	1	3	0	-1.159993e-02
2	0	0	1	0	1	0	-1.159993e-02
2	0	0	1	1	0	0	-1.159993e-02
2	0	0	1	0	0	1	-1.159993e-02
2	0	0	0	1	0	1	-1.159993e-02
2	0	0	0	0	1	1	-1.159993e-02
1	1	0	0	0	2	0	-1.159993e-02
1	1	0	0	0	0	2	-1.159993e-02
1	1	1	0	1	0	0	-1.159993e-02
1	1	1	0	0	1	0	-1.159993e-02
1	1	1	0	0	0	1	-1.159993e-02
2	1	0	0	0	0	1	-1.137653e-02
2	0	0	0	0	0	2	-1.137653e-02
1	0	0	0	0	0	3	-1.108050e-02
2	1	0	0	0	1	0	-1.108050e-02
2	1	0	0	1	0	0	-9.981990e-03
1	0	0	0	0	3	0	-9.981990e-03
1	0	0	0	3	0	0	-9.981990e-03
2	0	0	0	2	0	0	-9.981990e-03
2	0	0	0	0	2	0	-9.981990e-03
3	0	0	0	0	0	1	-9.414675e-03
0	0	0	0	0	0	4	-8.247827e-03
0	0	0	0	4	0	0	-8.247827e-03
3	0	0	0	0	1	0	-8.247827e-03
3	0	0	0	1	0	0	-8.247827e-03
0	0	0	0	0	4	0	-8.247827e-03
1	1	1	1	0	0	0	-4.251600e-03
2	1	0	1	0	0	0	-4.013573e-03
2	1	1	0	0	0	0	-3.800786e-03
3	0	0	1	0	0	0	-3.609425e-03
2	2	0	0	0	0	0	-3.400726e-03
3	1	0	0	0	0	0	-3.246713e-03
4	0	0	0	0	0	0	-2.599371e-03


==> anc/data3left/data8.txt <==
1	0	0	1	1	1	1	-2.449986e-02
0	0	0	1	1	1	2	-2.449986e-02
0	0	0	1	2	1	1	-2.449986e-02
0	0	0	1	1	2	1	-2.449986e-02
1	0	0	1	0	1	2	-1.359660e-02
1	0	0	1	2	0	1	-1.359660e-02
1	0	0	1	1	0	2	-1.359660e-02
1	0	0	1	0	2	1	-1.359660e-02
1	0	0	1	2	1	0	-1.359660e-02
1	0	0	1	1	2	0	-1.359660e-02
1	1	0	1	1	0	1	-1.359660e-02
1	1	0	1	1	1	0	-1.359660e-02
0	0	0	0	2	2	1	-1.359660e-02
0	0	0	0	2	1	2	-1.359660e-02
0	0	0	0	1	2	2	-1.359660e-02
1	1	0	0	1	1	1	-1.359660e-02
1	0	0	0	2	1	1	-1.359660e-02
1	0	0	0	1	2	1	-1.359660e-02
1	0	0	0	1	1	2	-1.356170e-02
1	1	0	1	0	1	1	-1.356170e-02
0	0	0	1	2	0	2	-1.356170e-02
0	0	0	1	0	2	2	-1.356170e-02
0	0	0	1	2	2	0	-1.356170e-02
1	1	0	1	2	0	0	-1.319855e-02
1	1	0	0	2	1	0	-1.319855e-02
1	1	0	0	2	0	1	-1.319855e-02
1	1	1	0	0	2	0	-1.305326e-02
1	1	1	0	0	0	2	-1.305326e-02
1	1	1	0	2	0	0	-1.305326e-02
1	1	1	0	1	0	1	-1.277993e-02
1	1	1	0	1	1	0	-1.277993e-02
1	1	1	0	0	1	1	-1.277993e-02
1	1	0	0	1	2	0	-1.277993e-02
1	1	0	0	1	0	2	-1.277993e-02
1	1	0	1	0	2	0	-1.277993e-02
1	1	0	1	0	0	2	-1.277993e-02
1	0	0	0	2	2	0	-1.277993e-02
2	0	0	0	1	1	1	-1.244261e-02
0	0	0	1	3	1	0	-1.244261e-02
0	0	0	1	1	0	3	-1.244261e-02
0	0	0	1	0	3	1	-1.244261e-02
0	0	0	1	0	1	3	-1.244261e-02
0	0	0	1	3	0	1	-1.244261e-02
0	0	0	1	1	3	0	-1.244261e-02
0	0	0	0	1	1	3	-1.244261e-02
0	0	0	0	1	3	1	-1.244261e-02
0	0	0	0	3	1	1	-1.244261e-02
2	0	0	1	1	0	1	-1.244261e-02
2	0	0	1	0	1	1	-1.244261e-02
2	0	0	1	1	1	0	-1.244261e-02
2	0	0	0	2	1	0	-1.072704e-02
2	0	0	0	1	2	0	-1.072704e-02
2	1	0	0	1	1	0	-1.072704e-02
1	0	0	1	0	0	3	-1.072704e-02
1	0	0	1	3	0	0	-1.072704e-02
1	0	0	1	0	3	0	-1.072704e-02
1	0	0	0	3	1	0	-1.068924e-02
1	0	0	0	1	3	0	-1.068924e-02
2	0	0	1	0	2	0	-1.068924e-02
2	0	0	1	2	0	0	-1.068924e-02
2	1	0	0	1	0	1	-1.068924e-02
2	0	0	1	0	0	2	-1.068924e-02
2	1	0	0	2	0	0	-9.178227e-03
1	1	0	0	3	0	0	-9.178227e-03
0	0	0	1	4	0	0	-7.811050e-03
0	0	0	1	0	4	0	-7.811050e-03
0	0	0	1	0	0	4	-7.811050e-03
3	0	0	0	1	1	0	-7.811050e-03
1	1	1	1	0	0	1	-4.913491e-03
1	1	1	1	0	1	0	-4.913491e-03
1	1	1	1	1	0	0	-4.913491e-03
1	1	0	0	0	1	2	-4.913491e-03
1	1	0	0	0	2	1	-4.913491e-03
1	0	0	0	2	0	2	-4.913491e-03
1	0	0	0	0	2	2	-4.913491e-03
2	1	0	0	0	1	1	-4.805145e-03
2	0	0	0	0	1	2	-4.805145e-03
0	0	0	0	3	2	0	-4.805145e-03
0	0	0	0	2	3	0	-4.805145e-03
0	0	0	0	3	0	2	-4.805145e-03
0	0	0	0	0	3	2	-4.805145e-03
0	0	0	0	0	2	3	-4.805145e-03
0	0	0	0	2	0	3	-4.805145e-03
2	0	0	0	1	0	2	-4.805145e-03
1	0	0	0	0	1	3	-4.805145e-03
1	0	0	0	1	0	3	-4.805145e-03
2	1	0	1	0	0	1	-4.805145e-03
2	1	0	1	0	1	0	-4.805145e-03
2	1	0	0	0	0	2	-4.701474e-03
2	1	1	0	0	0	1	-4.701474e-03
1	0	0	0	0	3	1	-4.618115e-03
1	0	0	0	3	0	1	-4.618115e-03
2	1	0	1	1	0	0	-4.618115e-03
2	0	0	0	0	2	1	-4.618115e-03
2	0	0	0	2	0	1	-4.618115e-03
1	1	0	0	0	0	3	-4.522277e-03
1	1	0	0	0	3	0	-4.522277e-03
2	1	0	0	0	2	0	-4.522277e-03
2	1	1	0	0	1	0	-4.522277e-03
2	1	1	0	1	0	0	-4.522277e-03
2	0	0	0	0	0	3	-4.489433e-03
2	2	0	0	0	1	0	-4.489433e-03
2	2	0	0	0	0	1	-4.489433e-03
3	0	0	1	1	0	0	-4.430336e-03
3	0	0	1	0	1	0	-4.430336e-03
3	0	0	1	0	0	1	-4.430336e-03
0	0	0	0	4	1	0	-4.430336e-03
0	0	0	0	1	4	0	-4.430336e-03
0	0	0	0	1	0	4	-4.430336e-03
3	0	0	0	1	0	1	-4.430336e-03
3	0	0	0	0	1	1	-4.430336e-03
0	0	0	0	0	4	1	-4.430336e-03
0	0	0	0	0	1	4	-4.430336e-03
0	0	0	0	4	0	1	-4.430336e-03
3	1	0	0	0	0	1	-4.398809e-03
3	0	0	0	0	0	2	-4.398809e-03
1	0	0	0	0	0	4	-4.241556e-03
3	1	0	0	0	1	0	-4.241556e-03
2	2	0	0	1	0	0	-3.875175e-03
2	0	0	0	3	0	0	-3.875175e-03
2	0	0	0	0	3	0	-3.875175e-03
3	1	0	0	1	0	0	-3.800573e-03
1	0	0	0	0	4	0	-3.800573e-03
1	0	0	0	4	0	0	-3.800573e-03
3	0	0	0	0	2	0	-3.800573e-03
3	0	0	0	2	0	0	-3.800573e-03
4	0	0	0	0	0	1	-3.405056e-03
0	0	0	0	5	0	0	-3.066720e-03
0	0	0	0	0	5	0	-3.066720e-03
0	0	0	0	0	0	5	-3.066720e-03
4	0	0	0	1	0	0	-3.066720e-03
4	0	0	0	0	1	0	-3.066720e-03
1	1	1	2	0	0	0	-1.746105e-03
2	1	1	1	0	0	0	-1.689326e-03
2	2	0	1	0	0	0	-1.606049e-03
3	1	0	1	0	0	0	-1.557888e-03
2	2	1	0	0	0	0	-1.557888e-03
3	1	1	0	0	0	0	-1.486793e-03
4	0	0	1	0	0	0	-1.384024e-03
3	2	0	0	0	0	0	-1.331155e-03
4	1	0	0	0	0	0	-1.248174e-03
5	0	0	0	0	0	0	-9.271314e-04


==> anc/data3left/data9.txt <==
1	1	0	0	2	1	1	-1.244575e-02
1	1	0	1	2	1	0	-1.244575e-02
1	1	0	1	2	0	1	-1.244575e-02
0	0	0	0	2	2	2	-1.244575e-02
1	0	0	1	2	1	1	-1.058726e-02
1	0	0	1	1	2	1	-1.058726e-02
0	0	0	1	2	2	1	-1.058726e-02
0	0	0	1	2	1	2	-1.058726e-02
0	0	0	1	1	2	2	-1.058726e-02
1	0	0	1	1	1	2	-1.058726e-02
1	1	0	1	1	1	1	-1.058726e-02
1	1	1	0	1	1	1	-9.965118e-03
1	1	0	1	1	2	0	-9.965118e-03
1	1	0	1	1	0	2	-9.965118e-03
1	0	0	0	2	2	1	-9.965118e-03
2	0	0	1	1	1	1	-8.918729e-03
0	0	0	1	3	1	1	-8.918729e-03
0	0	0	1	1	3	1	-8.918729e-03
0	0	0	1	1	1	3	-8.918729e-03
2	1	0	0	2	1	0	-8.685219e-03
1	1	0	1	3	0	0	-8.685219e-03
1	1	1	1	1	1	0	-5.416178e-03
1	1	1	1	0	1	1	-5.416178e-03
1	1	1	1	1	0	1	-5.416178e-03
1	1	0	1	0	1	2	-5.416178e-03
1	1	0	1	0	2	1	-5.416178e-03
1	0	0	1	2	0	2	-5.416178e-03
1	0	0	1	0	2	2	-5.416178e-03
1	1	0	0	1	2	1	-5.416178e-03
1	1	0	0	1	1	2	-5.416178e-03
1	0	0	0	1	2	2	-5.416178e-03
1	0	0	0	2	1	2	-5.416178e-03
1	0	0	1	2	2	0	-5.416178e-03
1	1	0	0	2	0	2	-5.358416e-03
1	1	0	0	2	2	0	-5.358416e-03
1	1	1	0	2	1	0	-5.358416e-03
1	1	1	0	1	2	0	-5.358416e-03
1	1	1	0	2	0	1	-5.358416e-03
1	1	1	0	0	2	1	-5.358416e-03
1	1	1	0	1	0	2	-5.358416e-03
1	1	1	0	0	1	2	-5.358416e-03
1	1	1	1	0	2	0	-5.358416e-03
1	1	1	1	0	0	2	-5.358416e-03
1	1	1	1	2	0	0	-5.358416e-03
2	1	1	0	0	0	2	-5.270205e-03
2	0	0	0	1	1	2	-5.223497e-03
1	0	0	0	1	1	3	-5.223497e-03
2	1	0	1	0	1	1	-5.223497e-03
0	0	0	1	0	2	3	-5.223497e-03
0	0	0	1	3	0	2	-5.223497e-03
0	0	0	1	2	0	3	-5.223497e-03
0	0	0	1	2	3	0	-5.223497e-03
0	0	0	1	3	2	0	-5.223497e-03
0	0	0	1	0	3	2	-5.223497e-03
2	0	0	1	0	1	2	-5.215952e-03
1	0	0	1	3	1	0	-5.215952e-03
1	0	0	1	1	3	0	-5.215952e-03
0	0	0	0	2	1	3	-5.215952e-03
0	0	0	0	3	1	2	-5.215952e-03
0	0	0	0	1	2	3	-5.215952e-03
2	1	0	1	1	1	0	-5.215952e-03
2	1	0	1	1	0	1	-5.215952e-03
0	0	0	0	1	3	2	-5.215952e-03
1	0	0	0	3	1	1	-5.215952e-03
2	0	0	0	2	1	1	-5.215952e-03
2	0	0	0	1	2	1	-5.215952e-03
1	0	0	1	0	1	3	-5.215952e-03
1	0	0	1	3	0	1	-5.215952e-03
2	0	0	1	0	2	1	-5.215952e-03
2	0	0	1	2	1	0	-5.215951e-03
0	0	0	0	2	3	1	-5.215949e-03
0	0	0	0	3	2	1	-5.215949e-03
2	1	0	0	1	1	1	-5.215949e-03
1	0	0	0	1	3	1	-5.215949e-03
1	0	0	1	0	3	1	-5.215949e-03
1	0	0	1	1	0	3	-5.215949e-03
2	0	0	1	2	0	1	-5.215948e-03
2	0	0	1	1	0	2	-5.215948e-03
2	0	0	1	1	2	0	-5.215941e-03
2	1	1	0	1	0	1	-5.035004e-03
2	1	1	0	0	1	1	-5.035004e-03
2	1	0	1	0	0	2	-5.035004e-03
2	1	0	1	0	2	0	-5.035004e-03
1	1	0	0	1	3	0	-5.035004e-03
1	1	0	0	1	0	3	-5.035004e-03
2	1	0	0	1	0	2	-5.035004e-03
1	0	0	0	3	2	0	-5.035004e-03
1	0	0	0	2	3	0	-5.035004e-03
2	1	0	1	2	0	0	-5.026109e-03
1	1	0	0	3	1	0	-5.026109e-03
1	1	0	0	3	0	1	-5.026109e-03
2	1	0	0	2	0	1	-5.026109e-03
2	1	1	0	1	1	0	-5.018709e-03
1	1	0	1	0	3	0	-5.018709e-03
1	1	0	1	0	0	3	-5.018709e-03
2	1	0	0	1	2	0	-5.018709e-03
2	0	0	0	2	2	0	-5.018709e-03
1	1	1	0	3	0	0	-4.986962e-03
1	1	1	0	0	0	3	-4.986962e-03
2	1	1	0	2	0	0	-4.986962e-03
1	1	1	0	0	3	0	-4.986962e-03
2	1	1	0	0	2	0	-4.986962e-03
3	0	0	1	1	1	0	-4.634230e-03
3	0	0	1	1	0	1	-4.634230e-03
3	0	0	1	0	1	1	-4.634230e-03
3	0	0	0	1	1	1	-4.634230e-03
0	0	0	1	4	0	1	-4.634230e-03
0	0	0	1	0	1	4	-4.634230e-03
0	0	0	1	1	0	4	-4.634230e-03
0	0	0	1	0	4	1	-4.634230e-03
0	0	0	1	4	1	0	-4.634230e-03
0	0	0	1	1	4	0	-4.634230e-03
0	0	0	0	1	1	4	-4.634230e-03
0	0	0	0	4	1	1	-4.634230e-03
0	0	0	0	1	4	1	-4.634230e-03
2	0	0	0	3	1	0	-4.285873e-03
2	0	0	0	1	3	0	-4.285873e-03
2	2	0	0	1	0	1	-4.285873e-03
2	2	0	0	1	1	0	-4.285873e-03
2	0	0	1	0	0	3	-4.285873e-03
2	0	0	1	0	3	0	-4.285873e-03
2	0	0	1	3	0	0	-4.285873e-03
3	1	0	0	1	1	0	-4.033754e-03
1	0	0	1	0	4	0	-4.033754e-03
1	0	0	1	4	0	0	-4.033754e-03
1	0	0	1	0	0	4	-4.033754e-03
3	0	0	0	1	2	0	-4.033753e-03
3	0	0	0	2	1	0	-4.033753e-03
3	0	0	1	0	0	2	-4.020234e-03
3	1	0	0	1	0	1	-4.020234e-03
3	0	0	1	2	0	0	-4.020234e-03
3	0	0	1	0	2	0	-4.020234e-03
1	0	0	0	4	1	0	-4.020234e-03
1	0	0	0	1	4	0	-4.020234e-03
2	2	0	0	2	0	0	-3.610401e-03
2	1	0	0	3	0	0	-3.610401e-03
3	1	0	0	2	0	0	-3.313772e-03
1	1	0	0	4	0	0	-3.313772e-03
0	0	0	1	0	0	5	-2.868508e-03
0	0	0	1	0	5	0	-2.868508e-03
0	0	0	1	5	0	0	-2.868508e-03
4	0	0	0	1	1	0	-2.868508e-03
1	1	1	2	1	0	0	-1.946398e-03
1	1	1	2	0	1	0	-1.946398e-03
1	1	1	2	0	0	1	-1.946398e-03
1	1	0	0	0	2	2	-1.946398e-03
2	1	1	1	0	0	1	-1.922170e-03
2	1	0	0	0	1	2	-1.922170e-03
1	0	0	0	0	2	3	-1.922170e-03
1	0	0	0	2	0	3	-1.922170e-03
2	1	1	1	0	1	0	-1.900749e-03
2	1	1	1	1	0	0	-1.900749e-03
1	0	0	0	3	0	2	-1.900749e-03
1	0	0	0	0	3	2	-1.900749e-03
1	1	0	0	0	1	3	-1.900749e-03
1	1	0	0	0	3	1	-1.900749e-03
2	0	0	0	2	0	2	-1.900749e-03
2	0	0	0	0	2	2	-1.900749e-03
2	1	0	0	0	2	1	-1.900749e-03
0	0	0	0	0	3	3	-1.885020e-03
0	0	0	0	3	0	3	-1.885020e-03
0	0	0	0	3	3	0	-1.885020e-03
2	2	0	0	0	1	1	-1.885020e-03
2	0	0	0	0	1	3	-1.885020e-03
2	0	0	0	1	0	3	-1.885020e-03
2	2	0	1	0	0	1	-1.885020e-03
2	2	0	1	0	1	0	-1.885020e-03
3	1	0	1	0	0	1	-1.842174e-03
3	1	0	1	0	1	0	-1.842174e-03
0	0	0	0	2	4	0	-1.842174e-03
0	0	0	0	4	2	0	-1.842174e-03
0	0	0	0	2	0	4	-1.842174e-03
0	0	0	0	4	0	2	-1.842174e-03
0	0	0	0	0	4	2	-1.842174e-03
0	0	0	0	0	2	4	-1.842174e-03
3	0	0	0	1	0	2	-1.842174e-03
3	0	0	0	0	1	2	-1.842174e-03
1	0	0	0	1	0	4	-1.842174e-03
1	0	0	0	0	1	4	-1.842174e-03
3	1	0	0	0	1	1	-1.842174e-03
2	2	1	0	0	0	1	-1.842173e-03
2	2	1	0	0	1	0	-1.842173e-03
2	1	0	0	0	0	3	-1.842173e-03
2	2	0	0	0	0	2	-1.842173e-03
2	2	0	0	0	2	0	-1.842173e-03
3	1	1	0	0	0	1	-1.827396e-03
3	1	0	0	0	0	2	-1.827396e-03
2	2	0	1	1	0	0	-1.783200e-03
2	0	0	0	3	0	1	-1.783200e-03
2	0	0	0	0	3	1	-1.783200e-03
3	0	0	0	2	0	1	-1.762844e-03
3	0	0	0	0	2	1	-1.762844e-03
3	1	0	1	1	0	0	-1.762844e-03
1	0	0	0	4	0	1	-1.762844e-03
1	0	0	0	0	4	1	-1.762844e-03
2	2	1	0	1	0	0	-1.762844e-03
2	1	0	0	0	3	0	-1.762844e-03
3	2	0	0	0	0	1	-1.744540e-03
3	0	0	0	0	0	3	-1.744540e-03
3	1	1	0	0	1	0	-1.731548e-03
3	1	1	0	1	0	0	-1.731548e-03
1	1	0	0	0	0	4	-1.731548e-03
1	1	0	0	0	4	0	-1.731548e-03
3	1	0	0	0	2	0	-1.731548e-03
3	2	0	0	0	1	0	-1.726877e-03
2	0	0	0	0	0	4	-1.726877e-03
4	0	0	1	1	0	0	-1.682803e-03
4	0	0	1	0	1	0	-1.682803e-03
0	0	0	0	5	1	0	-1.682803e-03
0	0	0	0	5	0	1	-1.682803e-03
0	0	0	0	0	1	5	-1.682803e-03
0	0	0	0	1	5	0	-1.682803e-03
0	0	0	0	0	5	1	-1.682803e-03
0	0	0	0	1	0	5	-1.682803e-03
4	0	0	1	0	0	1	-1.682803e-03
4	0	0	0	0	1	1	-1.682803e-03
4	0	0	0	1	0	1	-1.682803e-03
4	1	0	0	0	0	1	-1.678392e-03
4	0	0	0	0	0	2	-1.678392e-03
1	0	0	0	0	0	5	-1.612288e-03
4	1	0	0	0	1	0	-1.612288e-03
3	0	0	0	3	0	0	-1.481487e-03
2	0	0	0	4	0	0	-1.481487e-03
2	0	0	0	0	4	0	-1.481487e-03
3	2	0	0	1	0	0	-1.481487e-03
3	0	0	0	0	3	0	-1.481486e-03
4	1	0	0	1	0	0	-1.435914e-03
4	0	0	0	2	0	0	-1.435914e-03
4	0	0	0	0	2	0	-1.435914e-03
1	0	0	0	0	5	0	-1.435914e-03
1	0	0	0	5	0	0	-1.435914e-03
5	0	0	0	0	0	1	-1.217577e-03
0	0	0	0	6	0	0	-1.137723e-03
0	0	0	0	0	6	0	-1.137723e-03
0	0	0	0	0	0	6	-1.137723e-03
5	0	0	0	0	1	0	-1.137723e-03
5	0	0	0	1	0	0	-1.137723e-03
2	1	1	2	0	0	0	-6.858839e-04
2	2	1	1	0	0	0	-6.699477e-04
3	1	1	1	0	0	0	-6.547352e-04
2	2	2	0	0	0	0	-6.401983e-04
3	2	0	1	0	0	0	-6.240359e-04
3	2	1	0	0	0	0	-6.108164e-04
4	1	0	1	0	0	0	-5.981455e-04
4	1	1	0	0	0	0	-5.724192e-04
5	0	0	1	0	0	0	-5.286891e-04
3	3	0	0	0	0	0	-5.220482e-04
4	2	0	0	0	0	0	-5.127642e-04
5	1	0	0	0	0	0	-4.773923e-04
6	0	0	0	0	0	0	-3.278111e-04


==> anc/data4left/data5.txt <==
-9.238324e-02
-3.006788e-02
-8.474971e-02
-2.557557e-02


==> anc/data4left/data6.txt <==
-3.990783e-02
-4.299402e-02
-1.512480e-02
-3.508115e-02
-1.153870e-02
-1.031577e-02
-3.733916e-02
-1.352627e-02


==> anc/extension_belldiag.m <==
function [LMI,t,extstateproj] = extension_belldiag(pvector)
%EXTENSION_BELLDIAG  Like extensionB, only for multi-qubit Bell-diag states
%   [LMI,t,extstateproj] = extension_belldiag_6statesymmetry(pvector)
%
%  NOTE: In extstateproj, the order of the subsystems is
%           A1,B1,C1, A2, B2, C2, ... , An, Bn, Cn.
%        The projection will only have a subset of the matrix elements of the full state, 
%        but their ordering is still following this order.
%
%  Input: 
%  pvector       (4^n x 1) vector describing 2xn-qubit Bell-diag state
%                Needs to be invariant under swapping any px with py
%
%  Output:
%  LMI              Yalmip Linear Matrix Inequality object defining the
%                   constraints of the SDP
%  t                Yalmip SDP variable representing the minimum amount of 
%                   eye(4^n) that has to be added to extstateproj to make
%                   it positive semidefinite. Positive t means no symmetric
%                   extension, while negative means symmetric extension.
%  extstateproj     Yalmip SDP matrix representing the ABC quantum state
%                   projected down to the +1 eigenspace of all ZZZ operators
%                   (it is equivalent on all ZZZ eigenspaces)

% Author: Geir Ove Myhr
% Created: Mar 2010
% Copyright 2010

% Get the number of qubit on each side
n = log2(length(pvector))/2;


% Define the pauli operators
sx = [0 1 ; 1 0];
sy = [0 -1i; 1i 0];
sz = [1 0; 0 -1];


% Define the projections of the relevant Pauli operators to the +1
% eigenspace of ZZZ
% This list is from the file 
% ~/sync/notes/2009-03-05-Symmetries_to_simplify_Belldiag_symext_problem.xoj
% These should be indexed by digits 0-15, but since this is impossible in
% matlab, we will use 1-16 and always remember to add or substract one.
pauliproj{0+1} = eye(4);
pauliproj{1+1} = kron(eye(2),sx);
pauliproj{2+1} = -kron(sz,sx);
pauliproj{3+1} = kron(sz,eye(2));
pauliproj{4+1} = kron(sx,sx);
pauliproj{5+1} = kron(sy,sy);
pauliproj{6+1} = kron(sz,sz);
pauliproj{7+1} = kron(sx,eye(2));
pauliproj{8+1} = -kron(sx,sz);
pauliproj{9+1} = kron(eye(2),sz);
pauliproj{10+1} = kron(sy,sx);
pauliproj{11+1} = kron(sy,sz);
pauliproj{12+1} = kron(eye(2),sy);
pauliproj{13+1} = kron(sy,eye(2));
pauliproj{14+1} = kron(sx,sy);
pauliproj{15+1} = kron(sz,sy);


% % Test using the non-projected operators
% pauliproj{0+1} = eye(8);
% pauliproj{1+1} = tensor(eye(2),sx,sx);
% pauliproj{2+1} = tensor(eye(2),sy,sy);
% pauliproj{3+1} = tensor(eye(2),sz,sz);
% pauliproj{4+1} = tensor(sx,sx,eye(2));
% pauliproj{5+1} = tensor(sy,sy,eye(2));
% pauliproj{6+1} = tensor(sz,sz,eye(2));
% pauliproj{7+1} = tensor(sx,eye(2),sx);
% pauliproj{8+1} = tensor(sy,eye(2),sy);
% pauliproj{9+1} = tensor(sz,eye(2),sz);
% % There has to be an even number of the following to make the state real
% pauliproj{10+1} = tensor(sx,sy,sz);
% pauliproj{11+1} = tensor(sy,sz,sx);
% pauliproj{12+1} = tensor(sz,sx,sy);
% pauliproj{13+1} = tensor(sx,sz,sy);
% pauliproj{14+1} = tensor(sy,sx,sz);
% pauliproj{15+1} = tensor(sz,sy,sx);



% Define relation between kron(si,si) and Phi+/- and Psi+/-
% The rows corresonds to 
% kron(I,I), kron(sx,sx), kron(sy,sy) and kron(sz,sz).
% The columns correspond to Phi+, Psi+, Psi- and Phi-.
% The matrix element denotes the matrix inner product between the two.
% Ex: The third row says that 
% kron(sy,sy) = -Phi+ + Psi+ - Psi- + Phi-
paulibellmatrix = [  1  1  1  1;
                     1  1 -1 -1;
                    -1  1 -1  1;
                     1 -1 -1  1];

% Initialize SDP variables. One for each index in for-loop below. 
% Less than half of them will actually be used in the SDP.
openparam = sdpvar(16^n-1,1);

% Loop through all the non-vanishing terms of the extended state
% but only construct the corresponding state on the common +1 eigenspace of
% all the ZZZ operators.

% Initializing
fixedmatrix = zeros(size(pauliproj{1}).^n);
openmatrix = zeros(size(pauliproj{1}).^n);

cells = ceil((16^n-1)/1000);
% Pre-allocate the cell array itself
openmatrix_collectors = cell(1,cells);
% Initialize each of the cells to contain a zero matrix
[openmatrix_collectors{:}] = deal(zeros(size(pauliproj{1}).^n));

% Treat the identity term separately (it is the only term which has a fixed
% parameter (given by the sum of the input vector) and does not have a
% symmetric partner term).
fixedmatrix = fixedmatrix + sum(pvector)*tensor({pauliproj{1},n});

% Iterate over the traceless part (the trace part would be idx=0)
for idx = 1:16^n-1
    if mod(idx,100) == 0
        fprintf('idx==%d\n',idx)
    end

    % Use openmatrix_collectors to collect terms, since this may speed up things
    % Need to know the active collector to use
    actcoll = ceil(idx/1000);

    % Break down into digits
    digits = de2bi(idx,n,16,'left-msb');
    
    % Find the symmetric partner to this term
    % Turn 4-6 into 7-9 and vice versa, same with 10-12 and 13-15
    mask46 = ( 4 <= digits ) & ( digits <= 6);
    mask79 = ( 7 <= digits ) & ( digits <= 9);
    mask1012 = ( 10 <= digits) & (digits <= 12);
    mask1315 = ( 13 <= digits) & (digits <= 15);
    swappeddigits = digits + 3*(mask46 | mask1012) - 3*(mask79 | mask1315);
    
    % Continue if we already processed this one
    swappedidx = bi2de(swappeddigits,16,'left-msb');
    if swappedidx < idx
        %sprintf('Skipping index %i, since already handled by %i',idx,swappedidx)
        continue;
    end
    
    % Continue if there is an odd number of digits 10-15
    no1015 = sum(mask1012 | mask1315);
    if (bitget(no1015,1) == 1)
        %sprintf('Skipping index %i, since it has %i (odd) number of 10-15', ...
        %    idx, no1015)
        continue;
    end
    
    % Construct the ZZZ +1 eigenprojection of the extended term
    currentpauliproj = pauliproj{digits(1)+1};
    %sprintf('Adding pauliproj{%i} ',digits(1)+1)
    for jdx = 2:n
        currentpauliproj = kron(currentpauliproj,pauliproj{digits(jdx)+1});
        %sprintf('and pauliproj{%i} ',digits(jdx)+1)
    end
    
    % Construct the ZZZ +1 eigenprojection of the extended swapped term
    swappedcurrentpauliproj = pauliproj{swappeddigits(1)+1};
    for jdx = 2:n
        swappedcurrentpauliproj = kron(swappedcurrentpauliproj,pauliproj{swappeddigits(jdx)+1});
    end

    % Find out if the parameter is open or fixed
    mask0 = (0 == digits);
    if (mask0 | mask46) %#ok<OR2>
        % The parameter is fixed and the third system is identity

        % Step 1: Identify the fixed parameter from the state
        % reducedterm has digits 1-4 corresponding to
        % kron(I,I), kron(sx,sx), kron(sy,sy) and kron(sz,sz)
        reducedterm = digits + mask0 - 2*mask46;
        % Expand in terms of Bell-states
        bellexpansion = paulibellmatrix(reducedterm(1),:);
        for jdx = 2:n
            bellexpansion = kron(bellexpansion,paulibellmatrix(reducedterm(jdx),:));
        end
        % Matrix inner product between the current AB pauli term and the state
        fixedparam = bellexpansion*pvector;
        
        % Step 2: Add the term to the fixed reduced matrix
        fixedmatrix = fixedmatrix ...
            + fixedparam*currentpauliproj ...
            + fixedparam*swappedcurrentpauliproj;
        
    elseif (mask0 | mask79) %#ok<OR2>
        % The parameter is fixed and the second system is identity
        % This should never happen, since this case should have been
        % processed by the swapped case
        error('Reached the case where all digits are 0,7,8 or 9, this should not happen');
    else
        % The parameter is open
        openmatrix_collectors{actcoll} = openmatrix_collectors{actcoll} + openparam(idx)*currentpauliproj;
        if swappedidx ~= idx
            % Use the same open parameter for the other symmetric partner term
            openmatrix_collectors{actcoll} = openmatrix_collectors{actcoll} + openparam(idx)*swappedcurrentpauliproj;
        end
    end        
end

% Sum all the collectors
for idx = 1:cells
   openmatrix = openmatrix + openmatrix_collectors{idx};
end

% Define the semidefinite program
extstateproj = fixedmatrix + openmatrix;
t = sdpvar(1,1);
G = t*tensor({pauliproj{1},n}) + extstateproj;
LMI = set(G>0);
    



==> anc/extension_belldiag_6statesymmetry.m <==
function [LMI,t,extstateproj] = extension_belldiag_6statesymmetry(pvector)
%EXTENSION_BELLDIAG  Like extension_belldiag, only utilizes px == py
%   [LMI,t,extstateproj] = extension_belldiag_6statesymmetry(pvector)
%
%  NOTE: In extstateproj, the order of the subsystems is
%           A1,B1,C1, A2, B2, C2, ... , An, Bn, Cn.
%        The projection will only have a subset of the matrix elements of the full state, 
%        but their ordering is still following this order.
%
%  Input: 
%  pvector       (4^n x 1) vector describing 2xn-qubit Bell-diag state
%                Needs to be invariant under swapping any px with py
%
%  Output:
%  LMI              Yalmip Linear Matrix Inequality object defining the
%                   constraints of the SDP
%  t                Yalmip SDP variable representing the minimum amount of 
%                   eye(4^n) that has to be added to extstateproj to make
%                   it positive semidefinite. Positive t means no symmetric
%                   extension, while negative means symmetric extension.
%  extstateproj     Yalmip SDP matrix representing the ABC quantum state
%                   projected down to the +1 eigenspace of all ZZZ operators
%                   (it is equivalent on all ZZZ eigenspaces)

% Author: Geir Ove Myhr
% Created: Mar 2010
% Copyright 2010

% Get the number of qubit on each side
n = log2(length(pvector))/2;

% Check that the input vector is really symmetric
Perm = [1 0 0 0; 0 0 1 0 ; 0 1 0 0; 0 0 0 1];
for idx = 1:n
  % Swap px and py in subsystem idx
  diff = tensor({eye(4),idx-1},Perm,{eye(4),n-idx})*pvector - pvector;
  assert(max(abs(diff)) == 0, 'Input not symmetric in qubit set %d, difference %f',idx,max(abs(diff)));
end


% Define the pauli operators
sx = [0 1 ; 1 0];
sy = [0 -1i; 1i 0];
sz = [1 0; 0 -1];


% Define the projections of the relevant Pauli operators to the +1
% eigenspace of ZZZ
% This list is from the file 
% ~/sync/notes/2009-03-05-Symmetries_to_simplify_Belldiag_symext_problem.xoj
% These should be indexed by digits 0-15, but since this is impossible in
% matlab, we will use 1-16 and always remember to add or substract one.
pauliproj{0+1} = eye(4);
pauliproj{1+1} = kron(eye(2),sx);
pauliproj{2+1} = -kron(sz,sx);
pauliproj{3+1} = kron(sz,eye(2));
pauliproj{4+1} = kron(sx,sx);
pauliproj{5+1} = kron(sy,sy);
pauliproj{6+1} = kron(sz,sz);
pauliproj{7+1} = kron(sx,eye(2));
pauliproj{8+1} = -kron(sx,sz);
pauliproj{9+1} = kron(eye(2),sz);
pauliproj{10+1} = kron(sy,sx);
pauliproj{11+1} = kron(sy,sz);
pauliproj{12+1} = kron(eye(2),sy);
pauliproj{13+1} = kron(sy,eye(2));
pauliproj{14+1} = kron(sx,sy);
pauliproj{15+1} = kron(sz,sy);


% % Test using the non-projected operators
% pauliproj{0+1} = eye(8);
% pauliproj{1+1} = tensor(eye(2),sx,sx);
% pauliproj{2+1} = tensor(eye(2),sy,sy);
% pauliproj{3+1} = tensor(eye(2),sz,sz);
% pauliproj{4+1} = tensor(sx,sx,eye(2));
% pauliproj{5+1} = tensor(sy,sy,eye(2));
% pauliproj{6+1} = tensor(sz,sz,eye(2));
% pauliproj{7+1} = tensor(sx,eye(2),sx);
% pauliproj{8+1} = tensor(sy,eye(2),sy);
% pauliproj{9+1} = tensor(sz,eye(2),sz);
% % There has to be an even number of the following to make the state real
% pauliproj{10+1} = tensor(sx,sy,sz);
% pauliproj{11+1} = tensor(sy,sz,sx);
% pauliproj{12+1} = tensor(sz,sx,sy);
% pauliproj{13+1} = tensor(sx,sz,sy);
% pauliproj{14+1} = tensor(sy,sx,sz);
% pauliproj{15+1} = tensor(sz,sy,sx);

% Since the state is invariant under tensor(S',S,S) on any subsystem,
% some of the pauliprojs can be lumped together
symproj = cell(1,10);
symproj{0+1} = pauliproj{0+1};
symproj{1+1} = pauliproj{1+1} + pauliproj{2+1};
symproj{2+1} = pauliproj{3+1};
symproj{3+1} = pauliproj{4+1} - pauliproj{5+1};
symproj{4+1} = pauliproj{6+1};
symproj{5+1} = pauliproj{7+1} - pauliproj{8+1};
symproj{6+1} = pauliproj{9+1};
symproj{7+1} = pauliproj{10+1} + pauliproj{14+1};
symproj{8+1} = pauliproj{11+1} + pauliproj{13+1};
symproj{9+1} = pauliproj{12+1} - pauliproj{15+1};



% Define relation between kron(si,si) and Phi+/- and Psi+/-
% The rows corresonds to 
% kron(I,I), kron(sx,sx), kron(sy,sy) and kron(sz,sz).
% The columns correspond to Phi+, Psi+, Psi- and Phi-.
% The matrix element denotes the matrix inner product between the two.
% Ex: The third row says that 
% kron(sy,sy) = -Phi+ + Psi+ - Psi- + Phi-
paulibellmatrix = [  1  1  1  1;
                     1  1 -1 -1;
                    -1  1 -1  1;
                     1 -1 -1  1];

% Initialize SDP variables. One for each index in for-loop below. 
% Less than half of them will actually be used in the SDP.
openparam = sdpvar(10^n-1,1);

% Loop through all the non-vanishing terms of the extended state
% but only construct the corresponding state on the common +1 eigenspace of
% all the ZZZ operators.

% Initializing
fixedmatrix = zeros(size(pauliproj{1}).^n);
openmatrix = zeros(size(pauliproj{1}).^n);

cells = ceil((10^n-1)/1000);
% Pre-allocate the cell array itself
openmatrix_collectors = cell(1,cells);
% Initialize each of the cells to contain a zero matrix
[openmatrix_collectors{:}] = deal(zeros(size(pauliproj{1}).^n));

% Treat the identity term separately (it is the only term which has a fixed
% parameter (given by the sum of the input vector) and does not have a
% symmetric partner term).
fixedmatrix = fixedmatrix + sum(pvector)*tensor({pauliproj{1},n});

% Iterate over the traceless part (the trace part would be idx=0)
for idx = 1:10^n-1
    % Print progress
    if mod(idx,100) == 0
        fprintf('idx==%d\n',idx)
    end

    % Use openmatrix_collectors to collect terms, since this may speed up things
    % Need to know the active collector to use
    actcoll = ceil(idx/1000);

    % Break down into digits
    digits = de2bi(idx,n,10,'left-msb');
    
    % Find the symmetric partner to this term
    % Turn 3-4 into 5-6 and vice versa, swap 7 and 8, 
    % 9 needs special treatment due to possible sign change, but should not be swapped
    mask0 = (digits == 0);
    mask3 = (digits == 3);
    mask34 = ( 3 <= digits ) & ( digits <= 4);
    mask56 = ( 5 <= digits ) & ( digits <= 6);
    mask7 = (digits == 7);
    mask8 = (digits == 8);
    mask9 = (digits == 9);
    swappeddigits = digits + 2*mask34 - 2*mask56 + 1*mask7 - 1*mask8;
    
    % Continue if we already processed this one
    swappedidx = bi2de(swappeddigits,10,'left-msb');
    if swappedidx < idx
        %fprintf('Skipping index %i, since already handled by %i\n',idx,swappedidx)
        continue;
    end
    
    % Continue if there is an odd number of digits 7-9
    % (these terms would lead to imaginary components in the density matrix)
    no79 = sum(mask7 | mask8 |mask9);
    if (bitget(no79,1) == 1)
        %fprintf('Skipping index %i, since it has %i (odd) number of 7-9\n', ...
        %    idx, no79)
        continue;
    end
    
    % Construct the ZZZ +1 eigenprojection of the extended term
    currentsymproj = symproj{digits(1)+1};
    %fprintf('Adding symproj{%i+1}...\n',digits(1))
    for jdx = 2:n
        currentsymproj = kron(currentsymproj,symproj{digits(jdx)+1});
        %fprintf('... and symproj{%i+1}\n',digits(jdx))
    end
    
    % Construct the ZZZ +1 eigenprojection of the extended swapped term
    swappedcurrentsymproj = symproj{swappeddigits(1)+1};
    for jdx = 2:n
        swappedcurrentsymproj = kron(swappedcurrentsymproj,symproj{swappeddigits(jdx)+1});
    end

    % When the term symproj{9+1} is swapped, it picks up a minus sign.
    % Therefore we have to invert swappedcurrentsymproj if digits has on odd number of 9s
    if (bitget(sum(mask9),1) == 1)
        %fprintf('Inverting swappedcurrentsymproj in index %i, since it has %i (odd) number of 9\n',...
        %          idx, sum(mask9));
        swappedcurrentsymproj = -swappedcurrentsymproj;
    end

    % Find out if the parameter is open or fixed
    if (mask0 | mask34) %#ok<OR2>
        % The parameter is fixed and the third system is identity

        % Step 1: Identify the fixed parameter from the state.
        % reducedterm will get digits 1,2,3,4 corresponding to
        % kron(I,I), kron(sx,sx), kron(sy,sy) and kron(sz,sz)
        % Since we have lumped together kron(sx,sx,I) and kron(sy,sy,I),
        % we only produce 1,2,4 here
        % This is okay, since the symmetry of the AB state implies that 
        % the coefficient before kron(sy,sy) is minus the coefficient for
        % kron(sx,sx) and in symproj{3+1} we already have kron(sx,sx,I)-kron(sy,sy,I)
        % This takes digits to reducedterm like
        % 0 -> 1, 3 -> 2, 4 -> 4.
        reducedterm = digits + mask0 - mask3;
        % Expand in terms of Bell-states
        bellexpansion = paulibellmatrix(reducedterm(1),:);
        for jdx = 2:n
            bellexpansion = kron(bellexpansion,paulibellmatrix(reducedterm(jdx),:));
        end
        % Matrix inner product between the current AB pauli term and the state
        fixedparam = bellexpansion*pvector;
        
        % Step 2: Add the term to the fixed reduced matrix
        fixedmatrix = fixedmatrix ...
            + fixedparam*currentsymproj ...
            + fixedparam*swappedcurrentsymproj;
        
    elseif (mask0 | mask56) %#ok<OR2>
        % The parameter is fixed and the second system is identity
        % This should never happen, since this case should have been
        % processed by the swapped case
        error('Reached the case where all digits are 0, 5 or 6, this should not happen');
    else
        % The parameter is open
        openmatrix_collectors{actcoll} = openmatrix_collectors{actcoll} + openparam(idx)*currentsymproj;
        if swappedidx ~= idx
            % Use the same open parameter for the other symmetric partner term
            openmatrix_collectors{actcoll} = openmatrix_collectors{actcoll} + openparam(idx)*swappedcurrentsymproj;
        end
    end        
end

% Sum all the collectors
for idx = 1:cells
   openmatrix = openmatrix + openmatrix_collectors{idx};
end

% Define the semidefinite program
extstateproj = fixedmatrix + openmatrix;

t = sdpvar(1,1);
G = t*tensor({pauliproj{1},n}) + extstateproj;
LMI = set(G>0);
    



==> anc/kron4idx.m <==
function output = kron4idx(input,optnr)
%KRON4IDX  Converts between register indeces and total index
%   output = kron4idx(input)
%
%   Register indices to total index
%   INPUT:  1xn matrix with numbers from 1 to 4
%   OUTPUT: the corresponding total index (kronecker product wise)
%
%   output = kron4idx(input)
%   output = kron4idx(input,nr)
%
%   Total index to register indices
%   INPUT:  Total index of a kroncker product vector
%   NR:     Number of registers (optional) Default: minimum required
%   OUTPUT: Vector containing the register indices
%
%   

% Author: Geir Ove Myhr
% Created: Jan 2009
% Copyright 2009

% This script could probably have used de2bi and bi2de to simplfy things

li = length(input);
% Convert a set of register indices to a total index
if li > 1
    output = 1;
    for idx = 1:li
        output = output + (input(idx)-1)*4^(li-idx);
    end
else
% Convert a total index to a set of register indices
    if nargin == 1
        maxidx = ceil(log2(input)/2); % log2(input)/2 implements log4
    else 
        maxidx = optnr;
    end
    output = zeros(1,maxidx);
    rest = input-1;
    for idx = 1:maxidx
        output(idx) = floor(rest/(4^(maxidx-idx))); %#ok<NASGU,AGROW>
        rest = rest - output(idx)*(4^(maxidx-idx));
    end
    output = output+1;
end
    

==> anc/prepare_sdp4.m <==
%addpath(genpath('/common/oqct/matlab/SDPT3-4.0-beta'));
addpath(genpath('/common/oqct/matlab/SDPT3-4.0-beta-20090206'));
%addpath(genpath('/work/gomyhr/matlab/SDPT3-4.0-beta-20090206'));
%addpath(genpath('/common/oqct/matlab/SeDuMi105'));
addpath(genpath('/common/oqct/matlab/yalmip_R20090505'));
%addpath(genpath('/work/gomyhr/matlab/yalmip_R20090505'));
%addpath(genpath('/common/oqct/matlab/yalmip'));
%addpath('/common/oqct/matlab/extension');

options = sdpsettings('verbose',0,...
                      'sdpt3.gaptol',1e-11,...
                      'sdpt3.inftol',1e-11,...
                      'sdpt3.steptol',1e-11);


==> anc/sdptestsymext_belldiag.m <==
function [output errors extmatrix] = sdptestsymext_belldiag(pvector)
%SDPTESTSYMEXT  Test pvector for symmetric extension using SDP
%   [output errors extmatrix = sdptestsymext(pvector)
%
%   
%   sdptestsymext_belldiag calls extension_belldiag to generate the SDP and
%   then solves it.
%

% Author: 
% Created: Mar 2009
% Copyright 2009

% Subsystem dimension
dim = round(sqrt(length(pvector)));
assert(isequal(size(pvector),[dim^2, 1]), 'Input has to be 4^n x 1 for integer n');

prepare_sdp4

currentoptions = sdpsettings('verbose',0,...
                      'sdpt3.gaptol',1e-8,...
                      'sdpt3.inftol',1e-8,...
                      'sdpt3.steptol',1e-8);

[LMI,t,rhoABC] = extension_belldiag(pvector);
errors = solvesdp(LMI,t,currentoptions);
output = double(t);
extmatrix = double(rhoABC);



==> anc/sdptestsymext_belldiag_6statesymmetry.m <==
function [output errors extmatrix] = sdptestsymext_belldiag_6statesymmetry(pvector)
%SDPTESTSYMEXT_BELLDIAG_6STATESYMMETRY  Test pvector for symmetric extension using SDP
%   [output errors extmatrix = sdptestsymext(pvector)
%
%   
%   sdptestsymext_belldiag calls extension_belldiag to generate the SDP and
%   then solves it.
%

% Author: 
% Created: Mar 2009
% Copyright 2009

% Subsystem dimension
dim = round(sqrt(length(pvector)));
assert(isequal(size(pvector),[dim^2, 1]), 'Input has to be 4^n x 1 for integer n');

prepare_sdp4

currentoptions = sdpsettings('verbose',1,...
                      'sdpt3.gaptol',1e-9,...
                      'sdpt3.inftol',1e-9,...
                      'sdpt3.steptol',1e-9);

[LMI,t,rhoABC] = extension_belldiag_6statesymmetry(pvector);
errors = solvesdp(LMI,t,currentoptions);
output = double(t);
extmatrix = double(rhoABC);



==> anc/tensor.m <==
function M = tensor(varargin)

% TENSOR  Tensor product
% author: Toby Cubitt
% requires: none
%
%   m = TENSOR(a,b,c,...) returns the kronecker product of its arguments.
%
%   Each argument should either be a matrix, or a cell array containing a
%   matrix and an integer. In the latter case, the integer specifies the
%   repeat count for the matrix, e.g. TENSOR(a,{b,3},c) = TENSOR(a,b,b,b,c).

M = 1;
for j = 1:nargin
  if iscell(varargin{j})
    for k = 1:varargin{j}{2}
      M = kron(M,varargin{j}{1});
    end
  else
    M = kron(M,varargin{j});
  end
end


==> anc/test1announcedbit.m <==
function [output errors] = test1announcedbit(blocksize)
%TEST1ANNOUNCEDBIT  Test linear AD with 1 encoded bit
%   [output errors] = test1announcedbit(blocksize)
%

if nargin < 1
    blocksize = 5;
end

startstate = CADstartstate(blocksize);
    
% The first one is the only one that does not reduce to something on 
% separate blocks, but include the others for comparison
paritymatrices = cell(1,blocksize-1)
for idx = 1:blocksize-1
    paritymatrices{idx} = [ones(1,blocksize-idx),zeros(1,idx-1)];
end

for paritymatrix
        
% Apply the announcement to the starting state
fprintf('Computing state after linear advantage distillation\n\n')
tic;
annstate = announce(startstate,paritymatrix);
toc;
         
% Normalize output state (this makes the relative error constant
% and makes it easier to compare the values of t)
annstate = annstate/sum(annstate);
         
% Test density matrix for symmetric extension with SDP
fprintf('Doing sdp for current annoucement\n\n')
tic;
[t error] = sdptestsymext_belldiag_6statesymmetry(annstate);
toc;
   
% Save the result to output
output = [blocksize , t, error.problem];
   
% Save any error message
errors  = error;
    



==> anc/test3pairsleft.m <==
function [output errors] = test3pairsleft(blocksize,ratio)
%TEST3PAIRSLEFT  Test linear AD with 3 encoded bits
%   [output errors] = test3pairsleft(blocksize)
%   [output errors] = test3parisleft(blocksize,ratio)

if nargin < 2
    % Find the appropriate starting state for this blocksize
    startstate = CADstartstate(blocksize);
else
    startstate = CADstartstate_withratio(blocksize,ratio);
end
    
totalrows = blocksize-3;

% The parity matrix is totalrows x 3
% Due to the symmetry, the order of the rows is arbitrary
% We therefore only need to specify the number of rows that is equal to 
% each of the possible seven non-zero 3-bit strings.
% 
% nos: "number of strings" [n100 n010 n001 n111 n110 n101 n011]
% The last entry n011 is totalrows - sum(nos(1:6))
% Start with all rows in the parity matrix equal to 011 and count from there
nos = [zeros(1,6) totalrows];

% Loop over all the possible nos
% 

still_looping = true;
no_of_loops = 0;

while still_looping
    no_of_loops = no_of_loops+1;
    
    % Print the current nos
    fprintf('[n100 n010 n001 n111 n110 n101 n011]\n');
    nos
    
    % Generate parity matrix from these nos
    paritymatrix = zeros(totalrows,3);
    firstrow = 1;
    % Add the rows with Hamming weight 1 to the parity matrix
    for nosidx = 1:3
        lastrow = firstrow -1 + nos(nosidx);
        paritymatrix(firstrow:lastrow,nosidx) = 1;
        firstrow = lastrow+1;
    end
    % Add the rows with Hamming weight 2
    for nosidx = 5:7
        lastrow = firstrow -1 + nos(nosidx);
        paritymatrix(firstrow:lastrow,:) = 1;
        paritymatrix(firstrow:lastrow,8-nosidx) = 0;
        firstrow = lastrow + 1;
    end
    % Add the rows with Hamming weight 3
    nosidx = 4;
    lastrow = firstrow -1 + nos(nosidx);
    assert(lastrow == totalrows, 'Internal error in making parity matrix')
    paritymatrix(firstrow:lastrow,:) = 1;
    
    % Print the parity matrix
    paritymatrix
    
        
    % Apply the announcement to the starting state
    fprintf('Computing state after linear advantage distillation\n\n')
    tic;
    annstate = announce(startstate,paritymatrix);
    toc;
         
   % Normalize output state (this makes the relative error constant
   % and makes it easier to compare the values of t)
   annstate = annstate/sum(annstate);
         
   % Test density matrix for symmetric extension with SDP
   fprintf('Doing sdp for current annoucement\n\n')
   tic;
   [t error] = sdptestsymext_belldiag_6statesymmetry(annstate);
   toc;
   
   % Save the result to output matrix
   output(no_of_loops,:) = [nos, t, error.problem];
   
   % Save the errors
   errors{no_of_loops} = error;
    
    
    % Prepare the next nos
    %
    % This loop finds the next nos in the following way:
    % Try to increment the rightmost element
    % If it cannot be increased, set it to zero and try to increase
    % the element left of it
    % If it cannot be increased, set it to zero and try next, etc.
    %
    % If the bound on each element had been a constant d, 
    % this would have been only counting in base d.
    % Here, we have a more complicated bound:
    % - The sum of the elements cannot exeed the total number of 
    %    rows in the parity matrix
    % - n111 <= n001 + 1, since this can be done by symmetry operation
    %   (using one of the 111 elements as pivot)
    % - n100 >= n010 >= n001, since this can be done by symmetry operation
    %   (permuting the columns)
    % Many of the resulting parity matrices will still be equivalent (i.e.
    % when n100 == n010, we could impose n101 >= n011 due to permutation 
    % symmetry of the first two columns), but these are the ones that are
    % easy to implement in general.
    
    pos = 6;
    canincrement = false;
    while ~canincrement && pos > 0
            
        % Check if I can increment nos(pos)
        belowsumbound = sum(nos(1:6)) < totalrows;
        if pos == 4
            % Is n111 < n001 + 1 ?
            belowineqbound = nos(pos) < nos(pos-1)+1;
        elseif ( pos == 2 || pos == 3)
            % Is n001 or n010 below the one on the left?
            belowineqbound = nos(pos) < nos(pos-1);
        else
            % For n100, n101 and n110 there are no bounds from the others
            belowineqbound = true;
        end
        
        canincrement = belowsumbound && belowineqbound;

        if ~canincrement
            % Couldn't increment this pos, reset to zero and try next pos
            nos(pos) = 0;
            pos = pos-1;
        end
    end
    
    % At this point, either I can increment nos(pos), or pos == 0 
        
    if canincrement
        nos(pos) = nos(pos) + 1;
        nos(7) = totalrows - sum(nos(1:6));
    end
       
    if pos == 0
        % Could not increment number of any strings - we're done
        still_looping = false;
    end
       
    
end




==> anc/test4pairsleft.m <==
function [output errors] = test4pairsleft(blocksize)
%TEST4PAIRSLEFT  Test linear AD with 4 encoded bits
%   [output errors] = test4pairsleft(blocksize)

if nargin == 0
    blocksize = 6;
end

if blocksize ~= 6 && blocksize ~= 5 
    error('This script can only handle blocksizes 5 and 6');
end

% Find the appropriate starting state for this blocksize
startstate = CADstartstate(blocksize);

if blocksize == 6

    % This size only has 3 inequivalent parity matrices
    % Add three that reduce to smaller block size for comparison

    paritymatrices = cell(1,8);
    paritymatrices{1} = [ 1 1 1 1; 1 0 0 0];
    paritymatrices{2} = [ 1 1 1 1; 0 0 1 1];
    paritymatrices{3} = [ 0 1 1 1; 1 1 1 0];
    paritymatrices{4} = [ 1 0 0 0; 1 1 0 0];
    paritymatrices{5} = [ 1 0 0 0; 0 1 0 0];
    paritymatrices{6} = [ 1 0 0 0; 1 0 0 0]; % RCAD on three bit pairs
    paritymatrices{7} = [ 1 0 0 0; 0 1 1 0];
    paritymatrices{8} = [ 1 0 0 0; 0 1 1 1];

elseif blocksize == 5

    paritymatrices = cell(1,4);
    paritymatrices{1} = [1 1 1 1]; 
    paritymatrices{2} = [1 1 1 0];
    paritymatrices{3} = [1 1 0 0];
    paritymatrices{4} = [1 0 0 0];

end

output = zeros(length(paritymatrices),2);
errors = cell(1,length(paritymatrices));

for pmatrixidx = 1:length(paritymatrices)   
    paritymatrix = paritymatrices{pmatrixidx}
    annstate = announce(startstate,paritymatrix);
    annstate = annstate/sum(annstate);
         
   % Test density matrix for symmetric extension with SDP
   fprintf('Doing sdp for current annoucement\n\n')
   tic;
   [t sdperror] = sdptestsymext_belldiag_6statesymmetry(annstate);
   toc;
   
   % Save the result to output matrix
   output(pmatrixidx,:) = [t, sdperror.problem];
   
   % Save the errors
   errors{pmatrixidx} = sdperror;

end




==> anc/write_text_data_3left.m <==
function write_text_data_3left()
# Matlab function to write out the relevant data from the matlab files in 
# data3left and data4left to text files.


load data3left/data4;
load data3left/data5;
load data3left/data6;
load data3left/data7;
load data3left/data8;
load data3left/data9;
save_matrix('data3left/data4.txt',data4);
save_matrix('data3left/data5.txt',data5);
save_matrix('data3left/data6.txt',data6);
save_matrix('data3left/data7.txt',data7);
save_matrix('data3left/data8.txt',data8);
save_matrix('data3left/data9.txt',data9);


function save_matrix(filename,matrix)
  mat = sortrows(matrix,8);
  outformat = '%u\t%u\t%u\t%u\t%u\t%u\t%u\t%+e\n';
  [fid,message] = fopen(filename,'w');
  matrixsize = size(mat);
  for l = 1:matrixsize(1)
    fprintf(fid,outformat,...
            mat(l,1),mat(l,2),mat(l,3),mat(l,4),mat(l,5),mat(l,6),mat(l,7),...
            mat(l,8));
  end
  fclose(fid);
end % function


==> anc/write_text_data_4left.m <==
function write_text_data_4left()
# Matlab function to write out the relevant data from the matlab files in 
# data4left to text files.


load data4left/data5;
load data4left/data6;
save_matrix('data4left/data5.txt',data54left);
save_matrix('data4left/data6.txt',data64left);


function save_matrix(filename,mat)
  outformat = '%+e\n';
  [fid,message] = fopen(filename,'w');
  matrixsize = size(mat);
  for l = 1:matrixsize(1)
    fprintf(fid,outformat,...
            mat(l,1));
  end
  fclose(fid);
end % function

